CLIC Wake Field Monitor as a detuned Cavity Beam Position Monitor: Explanation of center offset between TE and TM channels in the TD26 structure

The Wake Field Monitor (WFM) system installed on the CLIC prototype accelerating structure in CERN Linear Accelerator for Research (CLEAR) has two channels for each horizontal/vertical plane, operating at different frequencies. When moving the beam relative to the aperture of the structure, a disagreement is observed between the center position of the structure as measured with the two channels in each plane. This is a challenge for the planned use of WFMs in the Compact Linear Collider (CLIC), where they will be used to measure the center offset between the accelerating structures and the beam. Through a mixture of simulations and measurements, we have discovered a potential mechanism for this, which is discussed along with implications for improving position resolution near the structure center, and the possibility determination of the sign of the beam offset.

==> findUnusedBibs.py <==
#!/usr/bin/env python3

import sys

print ("Usage: " + sys.argv[0] + " texFileName bibFileName")
if len(sys.argv) != 3:
    print("Wrong number of arguments")
    exit(1)

texFileName = sys.argv[1]
bibFileName = sys.argv[2]

print()
#Find the \cite commands in the textfile
usedCites = []
with open(texFileName, 'r') as texFile:
    line = texFile.readline()
    while line:

        #Find \cite commands
        iA = line.find("\cite", 0)
        while iA != -1:
            iB = line.find("{",iA)
            iC = line.find("}",iA)
            if(iB==-1 or iC==-1):
                print("Syntax error, did not find brackets")
                exit(1)
            elif(iB > iC):
                print("Syntax error, wrong bracket order")
                exit(1)

            sub = line[iA:iC+1]
            sub2 = line[iB+1:iC]

            #Find individual references
            subr = sub2.split(",")
            #print(sub, '->', sub2, '->',subr)
            for r in subr:
                r_nw = r.strip()
                if not r_nw in usedCites:
                    usedCites += [r_nw]

            #Next cite
            iA = line.find("\cite", iC)
        line = texFile.readline()

print()
print("numCites =", len(usedCites))
print(usedCites)

print()
#Find the available references:
#availableCites = []
#availableCitesIdx = []
availableCitesMap = {}
totalRefs = 0
with open(bibFileName, 'r') as bibFile:
    #remove all linebreaks
    bibFileData = bibFile.read()
    #bibFileData = bibFileData.replace('\n',' ')
    #bibFileData = bibFileData.replace('\r',' ')
    #print(bibFileData)

    #Find entries
    iA = bibFileData.find("@", 0)
    while iA != -1:
        iB = bibFileData.find("{", iA)
        iC = bibFileData.find(",", iA)

        sub = bibFileData[iB+1:iC]
        #availableCites += [sub]
        #print(sub)

        #Count { and } until we are back to global scope
        depth = 1 #we start with the opening {
        iM = iB+1
        while depth > 0:
            iL = bibFileData.find("{", iM)
            iR = bibFileData.find("}", iM)
            if iR == -1:
                print("depth > 1 but no more }")
                exit(1)

            if iR < iL or iL==-1:
                depth -=1
                iM = iR+1
            elif iL < iR:
                depth += 1
                iM = iL+1
            else:
                print("Unexpected depth change??")

        #print(bibFileData[iA:iM])
        #availableCitesIdx += [(iA,iM)]

        if sub in availableCitesMap:
            if sub in usedCites:
                print("Error: Duplicate key in .bib : '"+sub+"' (used)")
                exit(1)
            else:
                print("Warning: Duplicate key in .bib : '"+sub+"' (unused)")
        availableCitesMap[sub] = (iA,iM)

        #Find the next entry
        totalRefs += 1
        iA = bibFileData.find("@",iM+1)

print("numAvailable =", len(availableCitesMap))
print("totalRefs    =", totalRefs)
#print(availableCitesMap)

print()
#Export compressed .bib file
print("Writing '" + bibFileName+".compressed'")
oFile = open(bibFileName+".compressed",'w')
for c in usedCites:
    ix = availableCitesMap[c]
    oFile.write(bibFileData[ix[0]:ix[1]]);
    oFile.write('\n\n')
oFile.close()

